The Fast Bilateral Solver

We present the bilateral solver, a novel algorithm for edge-aware smoothing that combines the flexibility and speed of simple filtering approaches with the accuracy of domain-specific optimization algorithms. Our technique is capable of matching or improving upon state-of-the-art results on several different computer vision tasks (stereo, depth superresolution, colorization, and semantic segmentation) while being 10-1000 times faster than competing approaches. The bilateral solver is fast, robust, straightforward to generalize to new domains, and simple to integrate into deep learning pipelines.

==> build.sh <==
B#!/bin/sh
bibtex 0527-paper
pdflatex 0527-paper
bibtex 0527-supp
pdflatex 0527-supp
bibtex 0527-paper
pdflatex 0527-paper
bibtex 0527-supp
pdflatex 0527-supp
bibtex 0527-paper
pdflatex 0527-paper
bibtex 0527-supp
pdflatex 0527-supp

pdfjam 0527-paper.pdf 0527-supp.pdf -o merge.pdf
evince merge.pdf &

